Bayesian Distilled Clustering for High-Dimensional Mixture Models

Latent subgroup analysis is central to fields such as genomics, precision medicine, and social science, where the goal is to identify heterogeneous populations with distinct covariate structures or response behaviors. Mixture models provide a natural probabilistic framework for this task, representing the data-generating distribution as a weighted combination of subgroup-specific laws with unobserved labels. In high-dimensional regimes, these analyses face significant challenges. Often, only a small subset of covariates drives meaningful subgroup separation; the remaining variables may introduce noise or redundancy. Standard clustering methods typically treat all dimensions as equal, but in high-dimensional spaces, irrelevant coordinates can distort distances and obscure the low-dimensional structures defining latent classes. This paper introduces a Bayesian distilled clustering framework for high-dimensional mixture models. We propose that clustering should occur within a statistically justified subspace rather than the full ambient space. Our method utilizes a Bayesian variable selection model to estimate posterior inclusion probabilities, quantifying the evidence that each covariate contributes to subgroup separation or response behavior. A "distilled" covariate set is then identified by controlling the expected false-discovery proportion. Clustering is performed on this reduced subspace, followed by conditional independence diagnostics to examine subgroup-specific dependencies among selected variables. Critically, this framework is model-based: the distillation step is tied directly to the mixture structure and response model rather than a generic dimension-reduction criterion. This ensures the resulting subspace remains aligned with the scientific objective: identifying latent subgroups that differ in both distributional structure and behavior.

==> distillation_simulation.py <==
"""Simulation for the section 'Comparing inclusion vectors on a common sample space'.

Two selection criteria are compared within the same forward-backward search over subsets S:
  as written : log-likelihood of a K-component Gaussian mixture fitted to X_S (the likelihood of
               Section 3, which is a density of X_S alone), BIC-penalised, plus the complexity prior;
  full data  : the same mixture log-likelihood minus that of a single Gaussian fitted to X_S
               (each BIC-penalised), plus the complexity prior; this is the BIC form of the
               full-data criterion derived in the section.
The response is omitted, so both criteria use the covariate part of the model only.
Usage: python3 distillation_simulation.py [reps] [seed] [p]
"""
import sys, json, warnings
import numpy as np
from sklearn.mixture import GaussianMixture
from sklearn.metrics import adjusted_rand_score
from joblib import Parallel, delayed

warnings.filterwarnings("ignore")
N, P, S0, K = 300, int(sys.argv[3]) if len(sys.argv) > 3 else 50, 5, 2
DELTA, COPY_SD, A_PRIOR, C_PRIOR = 2.5, 0.2, 1.1, 1.0
MAX_MOVES = 30
TRUE_SET = set(range(S0))
COPIES = set(range(S0, 2 * S0))


def simulate(rng):
    z = rng.integers(0, 2, N)
    X = np.empty((N, P))
    X[:, :S0] = rng.standard_normal((N, S0)) + DELTA * (z[:, None] - 0.5)
    X[:, S0:2 * S0] = X[:, :S0] + COPY_SD * rng.standard_normal((N, S0))          # near copies
    parents = rng.integers(0, S0, 20)
    X[:, 2 * S0:2 * S0 + 20] = 0.5 * X[:, parents] + rng.standard_normal((N, 20))  # linear in X_S0
    X[:, 2 * S0 + 20:] = rng.standard_normal((N, P - 2 * S0 - 20))                 # independent noise
    X = (X - X.mean(0)) / X.std(0)
    return X, z


def gauss_loglik(Xs):
    n, s = Xs.shape
    C = np.cov(Xs, rowvar=False, bias=True).reshape(s, s)
    return -0.5 * n * (s * np.log(2 * np.pi) + np.linalg.slogdet(C)[1] + s)


class Scorer:
    def __init__(self, X, seed):
        self.X, self.seed, self.cache = X, seed, {}

    def parts(self, S):
        key = tuple(sorted(S))
        if key not in self.cache:
            if not key:
                self.cache[key] = (0.0, 0.0, None)
            else:
                Xs = self.X[:, key]
                lg = gauss_loglik(Xs)
                gm = GaussianMixture(K, covariance_type="full", n_init=3, reg_covar=1e-6,
                                     random_state=self.seed).fit(Xs)
                lm = max(gm.score(Xs) * N, lg)   # a K-component mixture contains the single Gaussian
                self.cache[key] = (lm, lg, gm.predict(Xs))
        return self.cache[key]

    def score(self, S, criterion):
        s = len(S)
        if s == 0:
            return 0.0
        lm, lg, _ = self.parts(S)
        d_mix = (K - 1) + K * s + K * s * (s + 1) / 2
        d_g = s + s * (s + 1) / 2
        prior = -s * (A_PRIOR * np.log(P) + np.log(C_PRIOR))
        crit = lm - 0.5 * d_mix * np.log(N)
        if criterion == "full":
            crit -= lg - 0.5 * d_g * np.log(N)
        return crit + prior


def search(scorer, criterion, start):
    S = set(start)
    cur = scorer.score(S, criterion)
    for _ in range(MAX_MOVES):
        best, best_S = cur, None
        for j in range(P):
            T = S - {j} if j in S else S | {j}
            v = scorer.score(T, criterion)
            if v > best + 1e-9:
                best, best_S = v, T
        if best_S is None:
            break
        S, cur = best_S, best
    return S


def summarize(S, z, scorer):
    tp = len(S & TRUE_SET)
    ari = adjusted_rand_score(z, scorer.parts(S)[2]) if S else 0.0
    directions = sum((j in S) or (j + S0 in S) for j in range(S0))   # relevant coordinate or its near copy
    return dict(size=len(S), tpr=tp / S0, fdp=(len(S) - tp) / max(len(S), 1),
                copies=len(S & COPIES), directions=directions / S0, ari=ari)


def one_rep(seed):
    rng = np.random.default_rng(seed)
    X, z = simulate(rng)
    sc = Scorer(X, int(rng.integers(1 << 31)))
    out = {"oracle": summarize(TRUE_SET, z, sc)}
    for crit in ("written", "full"):
        for name, start in (("empty", set()), ("truth", TRUE_SET)):
            out[f"{crit}_{name}"] = summarize(search(sc, crit, start), z, sc)
    return out


def aggregate(res):
    agg = {}
    for m in res[0]:
        agg[m] = {}
        for k in res[0][m]:
            v = np.array([r[m][k] for r in res], float)
            agg[m][k] = (float(v.mean()), float(v.std(ddof=1) / np.sqrt(len(v))))
    return agg


if __name__ == "__main__":
    reps = int(sys.argv[1]) if len(sys.argv) > 1 else 100
    seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20261123
    seeds = np.random.SeedSequence(seed).spawn(reps)
    res = Parallel(n_jobs=-1)(delayed(one_rep)(s) for s in seeds)
    agg = aggregate(res)
    for m, d in agg.items():
        print(m, " ".join(f"{k}={v[0]:.3f}({v[1]:.3f})" for k, v in d.items()), flush=True)
    json.dump(agg, open(f"distillation_results_p{P}.json", "w"), indent=1)


==> simulation/section8_simulation.py <==
"""Simulation study for Section 8 of 'Bayesian Distilled Clustering for High-Dimensional Mixture Models'.

Proposed method: the full-data (corrected) posterior of Section 9 in its BIC form with a common-covariance
mixture, explored by Metropolis-Hastings over inclusion vectors restricted to a candidate pool, followed by
the posterior false-discovery rule (q = 0.1), a mixture fit on the selected set, subgroup-specific
regressions and within-subgroup partial-correlation tests.
Comparisons: full-dimensional diagonal Gaussian mixture, sparse K-means (Witten and Tibshirani, 2010),
L1-penalised Gaussian mixture (Pan and Shen, 2007), spectral clustering on all variables, clustering after
marginal screening, and an oracle mixture on the true relevant set.
Usage: python3 section8_simulation.py <n> <p> <s0> <K> <reps> <seed> <outfile>
"""
import os, sys, json, itertools, warnings
os.environ.setdefault("OMP_NUM_THREADS", "1"); os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
import numpy as np
from scipy.special import logsumexp
from scipy.stats import norm
from sklearn.cluster import KMeans
from sklearn.mixture import GaussianMixture
from sklearn.metrics import adjusted_rand_score
from sklearn.linear_model import LassoCV
warnings.filterwarnings("ignore")

DELTA, RHO, N_CORR, SIGMA_Y = 2.5, 0.3, 20, 1.0
A_PRIOR, C_PRIOR, Q_BFDR, Q_GRAPH = 1.1, 1.0, 0.10, 0.10
POOL, MCMC_ITERS, BURN = 50, 3000, 1000
REG = 1e-4

# ----------------------------------------------------------------------------- data
def make_design(p, s0, K, rng):
    """Fixed per-replication structure: group means, regression coefficients, parents of correlated noise."""
    if K == 2:
        levels = np.array([-0.5, 0.5])
    else:
        levels = np.array([-0.5, 0.0, 0.5])
    mu = np.stack([rng.permutation(levels) for _ in range(s0)], axis=1) * DELTA      # K x s0
    alpha = np.array([0.0, 2.0, -2.0])[:K]
    beta = np.array([[0.5 * (-1) ** (k + j) for j in range(s0)] for k in range(K)])
    parents = rng.integers(0, s0, N_CORR)
    R = RHO ** np.abs(np.subtract.outer(np.arange(s0), np.arange(s0)))
    return dict(mu=mu, alpha=alpha, beta=beta, parents=parents, R=R)

def generate(n, p, s0, K, des, rng):
    z = rng.integers(0, K, n)
    L = np.linalg.cholesky(des["R"])
    Xs = des["mu"][z] + rng.standard_normal((n, s0)) @ L.T
    X = np.empty((n, p))
    X[:, :s0] = Xs
    X[:, s0:s0 + N_CORR] = 0.5 * Xs[:, des["parents"]] + rng.standard_normal((n, N_CORR))
    X[:, s0 + N_CORR:] = rng.standard_normal((n, p - s0 - N_CORR))
    y = des["alpha"][z] + np.sum(Xs * des["beta"][z], axis=1) + SIGMA_Y * rng.standard_normal(n)
    return X, y, z

def true_cov(p, s0, des):
    """Within-subgroup covariance of all p coordinates (identical across subgroups)."""
    C = np.eye(p)
    R, par = des["R"], des["parents"]
    C[:s0, :s0] = R
    idx = np.arange(s0, s0 + N_CORR)
    C[np.ix_(idx, np.arange(s0))] = 0.5 * R[par, :]
    C[np.ix_(np.arange(s0), idx)] = 0.5 * R[:, par]
    C[np.ix_(idx, idx)] = 0.25 * R[np.ix_(par, par)] + np.eye(N_CORR)
    return C

# ----------------------------------------------------------------------------- metrics
def misclass(z, zh, K):
    best = 1.0
    for perm in itertools.permutations(range(K)):
        best = min(best, np.mean(np.array(perm)[zh] != z))
    return best

def best_perm(z, zh, K):
    return min(itertools.permutations(range(K)), key=lambda pm: np.mean(np.array(pm)[zh] != z))

def sel_metrics(S, s0):
    S = set(int(j) for j in S); T = set(range(s0))
    tp = len(S & T)
    return dict(tpr=tp / s0, fdr=(len(S) - tp) / max(len(S), 1), size=len(S))

# ----------------------------------------------------------------------------- tied Gaussian mixture EM
def tied_em(X, R, iters=30, tol=1e-6):
    """EM for a K-component Gaussian mixture with common covariance, started from responsibilities R."""
    n, s = X.shape
    ll_old = -np.inf
    for _ in range(iters):
        Nk = R.sum(0) + 1e-10
        pi = Nk / n
        mu = (R.T @ X) / Nk[:, None]
        S = np.zeros((s, s))
        for k in range(R.shape[1]):
            D = X - mu[k]
            S += (D * R[:, k:k + 1]).T @ D
        S = S / n + REG * np.eye(s)
        try:
            Lc = np.linalg.cholesky(S)
        except np.linalg.LinAlgError:
            return -np.inf, R
        logdet = 2 * np.log(np.diag(Lc)).sum()
        lp = np.empty((n, R.shape[1]))
        for k in range(R.shape[1]):
            W = np.linalg.solve(Lc, (X - mu[k]).T)
            lp[:, k] = np.log(pi[k]) - 0.5 * (s * np.log(2 * np.pi) + logdet + (W * W).sum(0))
        lse = logsumexp(lp, axis=1)
        ll = lse.sum()
        R = np.exp(lp - lse[:, None])
        if ll - ll_old < tol * abs(ll):
            break
        ll_old = ll
    return ll, R

def gauss_ll(Xs):
    n, s = Xs.shape
    C = np.cov(Xs, rowvar=False, bias=True).reshape(s, s) + REG * np.eye(s)
    return -0.5 * n * (s * np.log(2 * np.pi) + np.linalg.slogdet(C)[1] + s)

# ----------------------------------------------------------------------------- 1-D screening statistic
def marginal_scores(X, K, iters=40):
    """Per-coordinate BIC improvement of a 1-D K-component equal-variance mixture over one Gaussian."""
    n, p = X.shape
    qs = np.quantile(X, np.linspace(0.15, 0.85, K), axis=0)            # K x p initial means
    mu = qs.copy(); var = np.ones(p); pi = np.full((K, p), 1.0 / K)
    for _ in range(iters):
        lp = np.log(pi)[None] - 0.5 * (np.log(2 * np.pi * var)[None, None] + (X[:, None, :] - mu[None]) ** 2 / var[None, None])
        lse = logsumexp(lp, axis=1)
        R = np.exp(lp - lse[:, None, :])
        Nk = R.sum(0) + 1e-10
        pi = Nk / n
        mu = (R * X[:, None, :]).sum(0) / Nk
        var = (R * (X[:, None, :] - mu[None]) ** 2).sum((0, 1)) / n + 1e-6
    lp = np.log(pi)[None] - 0.5 * (np.log(2 * np.pi * var)[None, None] + (X[:, None, :] - mu[None]) ** 2 / var[None, None])
    ll_mix = logsumexp(lp, axis=1).sum(0)
    ll_g = -0.5 * n * (np.log(2 * np.pi * X.var(0)) + 1)
    return (ll_mix - ll_g) - 0.5 * 2 * (K - 1) * np.log(n)

# ----------------------------------------------------------------------------- proposed method
class FullDataScore:
    def __init__(self, X, K, p_total):
        self.X, self.K, self.n = X, K, X.shape[0]
        self.pen = A_PRIOR * np.log(p_total) + np.log(C_PRIOR)
        self.cache = {}

    def __call__(self, S, R_init):
        key = frozenset(S)
        if key in self.cache:
            return self.cache[key]
        s = len(S)
        if s == 0:
            out = (0.0, R_init)
        else:
            Xs = self.X[:, sorted(S)]
            ll_m, R = tied_em(Xs, R_init)
            ll_g = gauss_ll(Xs)
            ll_m = max(ll_m, ll_g)
            # common-covariance mixture minus single Gaussian: K-1 weights and (K-1)s extra means
            crit = (ll_m - ll_g) - 0.5 * ((self.K - 1) + (self.K - 1) * s) * np.log(self.n) - s * self.pen
            out = (crit, R)
        self.cache[key] = out
        return out

def candidate_pool(X, K, scores_1d):
    """Union of the top POOL/2 coordinates by 1-D mixture score and by loading on the leading K-1 principal components."""
    Xc = X - X.mean(0)
    _, sv, Vt = np.linalg.svd(Xc, full_matrices=False)
    load = np.sqrt(((Vt[:K - 1] * sv[:K - 1, None]) ** 2).sum(0))
    by_load = list(np.argsort(-load))
    pool = list(dict.fromkeys(by_load[:POOL // 2] + list(np.argsort(-scores_1d)[:POOL // 2])))
    return np.array(pool), by_load

def proposed_select(X, K, rng, scores_1d, init_labels):
    n, p = X.shape
    pool, by_load = candidate_pool(X, K, scores_1d)
    sc = FullDataScore(X, K, p)
    start = by_load[:10]                                   # start from the ten highest-loading coordinates
    R0 = np.eye(K)[init_labels] * 0.9 + 0.1 / K            # groups initialised at the spectral solution
    cur = set(start); cur_val, cur_R = sc(cur, R0)
    counts = np.zeros(p); M = len(pool)
    for it in range(MCMC_ITERS):
        u = rng.random(); out = [j for j in pool if j not in cur]
        if (u < 0.4 or len(cur) == 0) and out:
            j = out[rng.integers(len(out))]; prop = cur | {j}
            log_q = np.log(0.4 / (len(cur) + 1)) - np.log(0.4 / len(out))
        elif u < 0.8 and len(cur) > 0:
            j = list(cur)[rng.integers(len(cur))]; prop = cur - {j}
            log_q = np.log(0.4 / (len(out) + 1)) - np.log(0.4 / len(cur))
        elif cur and out:
            j = list(cur)[rng.integers(len(cur))]; k = out[rng.integers(len(out))]
            prop = (cur - {j}) | {k}; log_q = 0.0
        else:
            continue
        val, R = sc(prop, cur_R)
        if np.log(rng.random()) < val - cur_val + log_q:
            cur, cur_val, cur_R = prop, val, R
        if it >= BURN:
            for j in cur:
                counts[j] += 1
    w = counts / (MCMC_ITERS - BURN)
    # posterior false-discovery rule with the minimum threshold (Section 3)
    order = np.argsort(-w); sel = []
    for k in range(1, p + 1):
        if w[order[k - 1]] <= 0:
            break
        if np.mean(1 - w[order[:k]]) <= Q_BFDR:
            sel = list(order[:k])
    return sorted(int(j) for j in sel), w

def tied_gmm_labels(X, S, K, rng, Xtest=None):
    if len(S) == 0:
        return np.zeros(X.shape[0], int), (None if Xtest is None else np.zeros(Xtest.shape[0], int)), None
    gm = GaussianMixture(K, covariance_type="tied", n_init=5, reg_covar=REG,
                         random_state=int(rng.integers(1 << 30))).fit(X[:, S])
    return gm.predict(X[:, S]), (None if Xtest is None else gm.predict(Xtest[:, S])), gm

# ----------------------------------------------------------------------------- comparison methods
def sparse_kmeans(X, K, rng, B=3, iters=5):
    """Witten-Tibshirani sparse K-means; bound chosen by the largest gap over a grid from 1.1 to sqrt(p)."""
    n, p = X.shape
    grid = np.geomspace(1.1, np.sqrt(p), 8)
    def fit(Xd, s):
        w = np.full(p, 1 / np.sqrt(p)); lab = None
        tss = ((Xd - Xd.mean(0)) ** 2).sum(0)
        for _ in range(iters):
            keep = w > 0
            lab = KMeans(K, n_init=3, random_state=int(rng.integers(1 << 30))).fit_predict(Xd[:, keep] * np.sqrt(w[keep]))
            wss = np.zeros(p)
            for k in range(K):
                Xk = Xd[lab == k]
                if len(Xk): wss += ((Xk - Xk.mean(0)) ** 2).sum(0)
            a = np.maximum(tss - wss, 0)
            if a.sum() == 0: break
            lo, hi = 0.0, a.max()
            def wl(d):
                v = np.maximum(a - d, 0); nv = np.linalg.norm(v); return v / nv if nv > 0 else v
            if np.abs(wl(0)).sum() <= s:
                w = wl(0)
            else:
                for _ in range(50):
                    mid = (lo + hi) / 2
                    if np.abs(wl(mid)).sum() > s: lo = mid
                    else: hi = mid
                w = wl(hi)
        return w, lab, float((w * a).sum())
    best = None
    for s in grid:
        w, lab, obj = fit(X, s)
        perm_obj = [fit(np.column_stack([rng.permutation(X[:, j]) for j in range(p)]), s)[2] for _ in range(B)]
        gap = np.log(obj) - np.mean(np.log(perm_obj))
        if best is None or gap > best[0]:
            best = (gap, w, lab)
    return list(np.flatnonzero(best[1] > 0)), best[2]

def penalized_gmm(X, K, init_labels, ts=(0.8, 0.5, 0.3, 0.2, 0.1, 0.05), iters=40):
    n, p = X.shape
    best = None
    for t in ts:
        R = np.eye(K)[init_labels] * 0.9 + 0.1 / K      # fresh start at each penalty level
        lam = t * n
        for _ in range(iters):
            Nk = R.sum(0) + 1e-10; pi = Nk / n
            mt = (R.T @ X) / Nk[:, None]
            var = np.maximum(((X ** 2).sum(0) - (Nk[:, None] * mt ** 2).sum(0)) / n, 1e-3)
            mu = np.sign(mt) * np.maximum(np.abs(mt) - lam * var[None] / Nk[:, None], 0)
            lp = np.log(pi)[None] - 0.5 * (np.log(2 * np.pi * var).sum() + (((X[:, None, :] - mu[None]) ** 2) / var).sum(2))
            lse = logsumexp(lp, axis=1); R = np.exp(lp - lse[:, None])
        ll = lse.sum(); nz = int((np.abs(mu) > 0).sum())
        bic = -2 * ll + np.log(n) * ((K - 1) + p + nz)
        if best is None or bic < best[0]:
            best = (bic, list(np.flatnonzero((np.abs(mu) > 0).any(0))), R.argmax(1))
    return best[1], best[2]

def spectral(X, K, rng):
    Xc = X - X.mean(0)
    U, s, _ = np.linalg.svd(Xc, full_matrices=False)
    E = U[:, :K] * s[:K]
    return KMeans(K, n_init=10, random_state=int(rng.integers(1 << 30))).fit_predict(E)

# ----------------------------------------------------------------------------- downstream steps for the proposed method
def subgroup_prediction(X, y, lab, Xt, labt, S, K):
    pred = np.empty(Xt.shape[0])
    Z = np.column_stack([np.ones(X.shape[0]), X[:, S]]) if S else np.ones((X.shape[0], 1))
    Zt = np.column_stack([np.ones(Xt.shape[0]), Xt[:, S]]) if S else np.ones((Xt.shape[0], 1))
    pooled = np.linalg.lstsq(Z, y, rcond=None)[0]
    for k in range(K):
        idx, idt = lab == k, labt == k
        if idt.sum() == 0: continue
        coef = np.linalg.lstsq(Z[idx], y[idx], rcond=None)[0] if idx.sum() > Z.shape[1] + 5 else pooled
        pred[idt] = Zt[idt] @ coef
    return pred

def graph_metrics(X, lab, S, C_true, K, z):
    """Within-subgroup partial-correlation tests (Fisher z) with Benjamini-Hochberg at Q_GRAPH."""
    s = len(S)
    if s < 2: return None
    Om = np.linalg.inv(C_true[np.ix_(S, S)])
    truth = np.abs(Om) > 1e-8
    iu = np.triu_indices(s, 1)
    fd, disc, td, nt = 0, 0, 0, 0
    for k in range(K):
        Xk = X[lab == k][:, S]; nk = Xk.shape[0]
        if nk < s + 10: continue
        P = np.linalg.inv(np.cov(Xk, rowvar=False))
        r = -P[iu] / np.sqrt(np.outer(np.diag(P), np.diag(P))[iu])
        zstat = np.arctanh(np.clip(r, -0.999999, 0.999999)) * np.sqrt(nk - (s - 2) - 3)
        pv = 2 * norm.sf(np.abs(zstat))
        m = len(pv); o = np.argsort(pv); thr = Q_GRAPH * np.arange(1, m + 1) / m
        passed = np.flatnonzero(pv[o] <= thr); rej = np.zeros(m, bool)
        if len(passed): rej[o[:passed.max() + 1]] = True
        t = truth[iu]
        disc += rej.sum(); fd += (rej & ~t).sum(); td += (rej & t).sum(); nt += t.sum()
    return dict(edge_fdr=fd / max(disc, 1), edge_power=(td / nt) if nt > 0 else np.nan)

# ----------------------------------------------------------------------------- one replication
def one_rep(n, p, s0, K, seed):
    rng = np.random.default_rng(seed)
    des = make_design(p, s0, K, rng)
    X, y, z = generate(n, p, s0, K, des, rng)
    Xt, yt, zt = generate(500, p, s0, K, des, rng)
    m, sd = X.mean(0), X.std(0)
    X = (X - m) / sd; Xt = (Xt - m) / sd
    out = {}
    sc1 = marginal_scores(X, K)
    lab_sp = spectral(X, K, rng)
    # proposed
    S, w = proposed_select(X, K, rng, sc1, lab_sp)
    lab, labt, _ = tied_gmm_labels(X, S, K, rng, Xt)
    out["proposed"] = dict(**sel_metrics(S, s0), ari=adjusted_rand_score(z, lab), mis=misclass(z, lab, K))
    pred = subgroup_prediction(X, y, lab, Xt, labt, S, K)
    out["proposed"]["mse"] = float(np.mean((yt - pred) ** 2))
    g = graph_metrics(X, lab, S, true_cov(p, s0, des), K, z)
    if g: out["proposed"].update(g)
    # oracle
    S0 = list(range(s0))
    lab_o, labt_o, _ = tied_gmm_labels(X, S0, K, rng, Xt)
    out["oracle"] = dict(ari=adjusted_rand_score(z, lab_o), mis=misclass(z, lab_o, K))
    pred = subgroup_prediction(X, y, z, Xt, zt, S0, K)          # true labels and true variables
    out["oracle"]["mse"] = float(np.mean((yt - pred) ** 2))
    # pooled lasso (no subgroups)
    las = LassoCV(cv=5, alphas=30, random_state=0).fit(X, y)
    out["pooled_lasso"] = dict(mse=float(np.mean((yt - las.predict(Xt)) ** 2)))
    # full-dimensional diagonal mixture
    gm = GaussianMixture(K, covariance_type="diag", n_init=2, reg_covar=1e-3,
                         random_state=int(rng.integers(1 << 30))).fit(X)
    lab_f = gm.predict(X)
    out["full_gmm"] = dict(ari=adjusted_rand_score(z, lab_f), mis=misclass(z, lab_f, K))
    # sparse K-means
    S_sk, lab_sk = sparse_kmeans(X, K, rng)
    out["sparse_kmeans"] = dict(**sel_metrics(S_sk, s0), ari=adjusted_rand_score(z, lab_sk), mis=misclass(z, lab_sk, K))
    # spectral clustering (computed above)
    out["spectral"] = dict(ari=adjusted_rand_score(z, lab_sp), mis=misclass(z, lab_sp, K))
    # penalized mixture, initialised at the spectral labels
    S_pg, lab_pg = penalized_gmm(X, K, lab_sp)
    out["penalized_gmm"] = dict(**sel_metrics(S_pg, s0), ari=adjusted_rand_score(z, lab_pg), mis=misclass(z, lab_pg, K))
    # clustering after marginal screening
    S_ms = list(np.flatnonzero(sc1 > 0))
    if len(S_ms) > n // 4:
        S_ms = list(np.argsort(-sc1)[: n // 4])
    lab_ms, _, _ = tied_gmm_labels(X, S_ms, K, rng)
    out["marginal_screening"] = dict(**sel_metrics(S_ms, s0), ari=adjusted_rand_score(z, lab_ms), mis=misclass(z, lab_ms, K))
    return out

if __name__ == "__main__":
    n, p, s0, K, reps, seed = (int(a) for a in sys.argv[1:7]); outfile = sys.argv[7]
    from joblib import Parallel, delayed
    seeds = np.random.SeedSequence([seed, n, p, s0, K]).spawn(reps)
    res = Parallel(n_jobs=2)(delayed(one_rep)(n, p, s0, K, s) for s in seeds)
    with open(outfile, "a") as fh:
        for r, sd in zip(res, seeds):
            fh.write(json.dumps(dict(n=n, p=p, s0=s0, K=K, seed=int(sd.entropy if isinstance(sd.entropy, int) else 0),
                                     spawn=list(sd.spawn_key), res=r), default=float) + "\n")


==> simulation/summarize.py <==
"""Summaries, LaTeX tables and figures for the Section 8 simulation (reads results.jsonl)."""
import json, sys
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

rows = [json.loads(l) for l in open("results.jsonl")]
settings = sorted({(r["n"], r["p"], r["s0"], r["K"]) for r in rows}, key=lambda t: (t[1], t[0], t[2], t[3]))
METHODS = ["proposed", "sparse_kmeans", "penalized_gmm", "marginal_screening", "spectral", "full_gmm", "oracle"]
LABEL = {"proposed": "Bayesian distillation", "sparse_kmeans": "Sparse K-means", "penalized_gmm": "Penalized mixture",
         "marginal_screening": "Marginal screening", "spectral": "Spectral clustering",
         "full_gmm": "Full-dimensional mixture", "oracle": "Oracle"}
SELECTORS = ["proposed", "sparse_kmeans", "penalized_gmm", "marginal_screening"]

def stat(setting, method, key):
    v = np.array([r["res"][method].get(key, np.nan) for r in rows if (r["n"], r["p"], r["s0"], r["K"]) == setting], float)
    v = v[~np.isnan(v)]
    if len(v) == 0: return (np.nan, np.nan, 0)
    return (v.mean(), v.std(ddof=1) / np.sqrt(len(v)) if len(v) > 1 else np.nan, len(v))

summary = {}
for st in settings:
    key = "n%d_p%d_s%d_K%d" % st
    summary[key] = {m: {k: stat(st, m, k) for k in ("ari", "mis", "tpr", "fdr", "size", "mse", "edge_fdr", "edge_power")} for m in METHODS + ["pooled_lasso"]}
json.dump(summary, open("summary.json", "w"), indent=1, default=float)
reps = sorted({stat(st, "proposed", "ari")[2] for st in settings})
print("replications per setting:", reps)

def fmt(x, d=2):
    if np.isnan(x): return "--"
    t = f"{x:.{d}f}"
    return t[1:] if t.startswith("-") and float(t) == 0 else t

# Table A: adjusted Rand index (mean) for every method
lines = []
for st in settings:
    n, p, s0, K = st
    vals = [stat(st, m, "ari")[0] for m in METHODS]
    best = max(fmt(v) for m, v in zip(METHODS, vals) if m != "oracle")
    cells = [("\\textbf{%s}" % fmt(v)) if (m != "oracle" and fmt(v) == best) else fmt(v) for m, v in zip(METHODS, vals)]
    lines.append(f"{n} & {p} & {s0} & {K} & " + " & ".join(cells) + " \\\\")
open("table_ari.tex", "w").write("\n".join(lines))

# Table B: selection for the four selecting methods (TPR / FDR)
lines = []
for st in settings:
    n, p, s0, K = st
    cells = []
    for m in SELECTORS:
        cells += [fmt(stat(st, m, "tpr")[0]), fmt(stat(st, m, "fdr")[0])]
    lines.append(f"{n} & {p} & {s0} & {K} & " + " & ".join(cells) + " \\\\")
open("table_selection.tex", "w").write("\n".join(lines))

# Table C: prediction error and subgroup graphs (proposed method), with oracle and pooled lasso
lines = []
for st in settings:
    n, p, s0, K = st
    cells = [fmt(stat(st, "proposed", "mse")[0]), fmt(stat(st, "oracle", "mse")[0]), fmt(stat(st, "pooled_lasso", "mse")[0]),
             fmt(stat(st, "proposed", "edge_fdr")[0]), fmt(stat(st, "proposed", "edge_power")[0])]
    lines.append(f"{n} & {p} & {s0} & {K} & " + " & ".join(cells) + " \\\\")
open("table_prediction.tex", "w").write("\n".join(lines))

# largest Monte Carlo standard errors, for the captions
def max_se(methods, keys):
    return max(stat(st, m, k)[1] for st in settings for m in methods for k in keys if not np.isnan(stat(st, m, k)[1]))
json.dump(dict(ari=max_se(METHODS, ["ari"]), sel=max_se(SELECTORS, ["tpr", "fdr"]),
               mse=max_se(["proposed", "oracle", "pooled_lasso"], ["mse"]), graph=max_se(["proposed"], ["edge_fdr", "edge_power"])),
          open("max_se.json", "w"), indent=1)

# ---------------------------------------------------------------- figures (single series colour; identity by row label)
INK, MUTED, GRID, BLUE = "#0b0b0b", "#52514e", "#e6e5e1", "#2a78d6"
plt.rcParams.update({"font.family": "serif", "font.size": 9, "axes.edgecolor": GRID, "axes.labelcolor": INK,
                     "xtick.color": MUTED, "ytick.color": INK, "axes.linewidth": 0.8})

def dotplot(ax, methods, key, xlim, title):
    for i, m in enumerate(methods):
        y = len(methods) - 1 - i
        vals = [stat(st, m, key)[0] for st in settings]
        vals = [v for v in vals if not np.isnan(v)]
        jitter = np.linspace(-0.18, 0.18, len(vals)) if len(vals) > 1 else [0]
        ax.scatter(vals, y + np.array(jitter), s=14, color=BLUE, alpha=0.35, linewidths=0, zorder=2)
        ax.scatter([np.mean(vals)], [y], s=60, color=BLUE, edgecolors="white", linewidths=2, zorder=3)
    ax.set_yticks(range(len(methods))); ax.set_yticklabels([LABEL[m] for m in methods][::-1])
    ax.set_xlim(*xlim); ax.grid(axis="x", color=GRID, linewidth=0.8); ax.set_axisbelow(True)
    ax.tick_params(length=0); ax.set_title(title, loc="left", fontsize=9, color=INK)
    for sp in ("top", "right", "left"): ax.spines[sp].set_visible(False)

fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.9), sharey=True)
dotplot(axes[0], METHODS, "ari", (-0.03, 1.03), "Adjusted Rand index")
dotplot(axes[1], METHODS, "mis", (-0.02, 0.72), "Misclassification rate")
fig.tight_layout(); fig.savefig("fig_clustering.png", dpi=300, facecolor="white"); plt.close(fig)

fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.0), sharey=True)
dotplot(axes[0], SELECTORS, "tpr", (-0.03, 1.03), "True positive rate")
dotplot(axes[1], SELECTORS, "fdr", (-0.03, 1.03), "False discovery proportion")
fig.tight_layout(); fig.savefig("fig_selection.png", dpi=300, facecolor="white"); plt.close(fig)
print("settings:", len(settings))

